A Barometric Exponential Model of the Atmosphere's Refractive Index: Zenith Angles and Second Order Aberration in the Entrance Pupil

This report models the refractive index above a telescope site by an atmosphere with exponential decay of the refractive index (susceptibility) as a function of altitude. The air is represented as a spherical hull around the surface. We compute (i) the differential zenith angle -- the difference between the actual zenith angle at arrival of rays at the telescope and a hypothetical zenith angle without the atmosphere -- and (ii) the optical path length distribution of rays at arrival in the entrance pupil as a function of the distance to the pupil center. The key technique in this work is to expand some integrals -- that depend on the refractive index profile along the curved path of each ray from some virtual plane in the direction of the star up to the entrance pupil -- in power series of small parameters.

==> anc/CassAber.mp <==
#!/usr/bin/env maple
interface(quiet=true):

# @brief Maple routines of arXiv:2004.11808 .
# Richard J. Mathar, 2020-08-16
# Computation of the aberration in Cassini's model of the atmosphere.


# @param n0 refractive index
# @param h Cassini layer eight (meters)
# @param rho00 earth radius at telescope center (meters)
# @return a list of chi1, chi3 and chi5 of Cassini's model
Cassgam := proc(n0,h,rho00)
	local chi0,q,gvec ;
	# susceptibility
	chi0 := n0^2-1.0 ;
	# ratio scale height over radius
	q := h/rho00 ;
	gvec := [] ;

	# compute chi_1
	1/2-3/8*chi0-1/2*q+5/16*chi0^2+3/8*chi0*q+1/2*q^2-35/128*chi0^3-5/16*q*chi0^2-3/8*chi0*q^2-1/2*q^3+63/256*chi0^4+35/128*q
*chi0^3+5/16*q^2*chi0^2+3/8*chi0*q^3+1/2*q^4-231/1024*chi0^5-63/256*q*chi0^4-35/128*q^2*chi0^3-5/16*q^3*chi0^2-3/8*chi0*q^4-1/2*q^
5;
	n0*chi0*% ;
	gvec := [op(gvec),%] ;

	# compute chi_3
	1/8*chi0-1/2*q-5/48*chi0^2+5/4*q^2+35/384*chi0^3-3/16*chi0*q^2-9/4*q^3-21/256*chi0^4+5/32*q^2*chi0^2+7/16*chi0*q^3+7/2*q^
4+77/1024*chi0^5-35/256*q^2*chi0^3-35/96*q^3*chi0^2-3/4*chi0*q^4-5*q^5 ;
	n0*chi0*% ;
	gvec := [op(gvec),%] ;

	# compute chi_5
	1/16*chi0^2-3/8*chi0*q+3/4*q^2-7/128*chi0^3+9/8*chi0*q^2-3*q^3+63/1280*chi0^4-39/16*chi0*q^3+123/16*q^4-231/5120*chi0^5-5
/32*q^3*chi0^2+291/64*chi0*q^4-255/16*q^5 ;
	n0*chi0*% ;
	gvec := [op(gvec),%] ;

	# compute chi_7
	5/128*chi0^3-5/16*q*chi0^2+15/16*chi0*q^2-5/4*q^3-9/256*chi0^4+5/4*q^2*chi0^2-75/16*chi0*q^3+55/8*q^4+33/1024*chi0^5-15/4
*q^3*chi0^2+945/64*chi0*q^4-365/16*q^5 ;
	n0*chi0*% ;
	gvec := [op(gvec),%] ;

	# compute chi_9
	7/256*chi0^4-35/128*q*chi0^3+35/32*q^2*chi0^2-35/16*chi0*q^3+35/16*q^4-77/3072*chi0^5+175/128*q^2*chi0^3-665/96*q^3*chi0^
2+945/64*chi0*q^4-245/16*q^5 ;
	n0*chi0*% ;
	gvec := [op(gvec),%] ;
end proc:

# @brief R computed for a true zenith angle z0
# @param gvec the vector of gamma_i values 
# @param z0 The true zenith angle (radians)
# @return The refraction angle R (radians)
Rcassofz0 := proc(gvec,z0)
	local tanz0 ;
	tanz0 := tan(z0) ;
	# accumulate the odd powers of the tan-series
	add( op(i,gvec)*tanz0^(2*i-1), i=1..nops(gvec)) ;
end proc:

# @brief astrometric z derived from local zenith angle z0
# @param gvec the vector of gamma_i values
# @param z0 The true (local) zenith angle (radians)
# @return the sum z0+R = z (radians).
zofz0 := proc(gvec,z0)
	z0 + Rcassofz0(gvec,z0) ;
end proc:

# @brief local z0 derived from astrometric z
# @param gvec the vector of gamma_i values
# @param z The astrometric zenith angle (radians)
# @return the difference z0 = z-R (radians).
z0ofz := proc(gvec::list,z::float)
	local z0,num,den,tanz0,itr ;
	z0 := z ;
	for itr from 1 to 4 do
		tanz0 := tan(z0) ;
		num := z0-z+Rcassofz0(gvec,z0) ;
		den := 1.0+add( (2*i-1)*op(i,gvec)*tanz0^(2*i-2),i=1..nops(gvec))/ cos(z0)^2 ;
		z0 := z0-num/den ;
	end do:
	z0 ;
end proc:


# @brief aberration delta(L) in Cassini's model
# @param rho00 refrence earth radius at pupil center (meters)
# @param n0 refractive index of the homogeneous atmosphere
# @param mv vertical distance away from pupil center (meters)
# @param mh horizontal distance away from pupil center (meters)
# @param z0 local (true) zenith angle at pupil center (radians)
dLCass := proc(rho00,n0,h,mv,mh,z0at00)
	local rhosq,rho, gvec,zat00,cosz,z,z0,R,R00,dL,dL00 ;
	# square of rho(mh,mv)
	rhosq  := rho00^2 +mh^2 +mv^2 +2*rho00*mv*sin(z0at00) ;
	rho := sqrt(rhosq) ;

	# gamai coefficients of R-expansion at this model
	gvec := Cassgam(n0,h,rho00) ;

	# R(0,0) at center (radians)
	R00 := Rcassofz0(gvec,z0at00) ;

	# astrometric z at pupil center
	zat00 := zofz0(gvec,z0at00) ;

	# cos(z) at (mv,mh)
	cosz := (rho00*cos(zat00)-mv*sin(R00))/rho ;
	z := arccos(cosz) ;
	# z0 at (mv,mh)
	z0 := z0ofz(gvec,z) ;
	# R at (mv,mh)
	R := Rcassofz0(gvec,z0) ;
	dL := sqrt( (rho00+h)^2-rhosq*sin(z0)^2 )- rho*cos(z0);
	dL := dL*(n0-cos(R)) ;
	dL00 := sqrt((rho00+h)^2-(rho00*sin(z0at00))^2)- rho00*cos(z0at00);
	dL00 := dL00*(n0-cos(R00)) ;
	dL-dL00 +mv*sin(R00) ;
end proc:

Digits := 27 :
chi0 := 3.9e-4 :
n0 := sqrt(1+chi0) :
# stay on vertical line through M1 pupil plane
mh :=0.0 :
# Tabulate up to 19.6 meters of distance to M1 center
m1r := 19.6 :
# distance to Earth center at pupil center: 6377 kilometers
rho00 := 6377.5e3 :
# scale height 9.6 kilometers
h := 9.6e3 :
for mv from 0 to m1r by m1r/100.0 do
	printf("%f ",mv) ;
	# tabulate dL for 6 zenith angles per line
	for z0deg in [10,20,40,60,70] do
		# convert zenith angle degrees to radians
		z0at00 := z0deg*evalf(Pi)/180.0 ;
		# convert result to microns for display
		printf(" %.10f ", dLCass(rho00,n0,h,mv,mh,z0at00)*1.0e6) ;
	end do:
	printf("\n") ;
end do:


==> anc/M1aberr.cxx <==
#include <cmath>
#include <vector>

#include "M1aberr.h"

using namespace std ;

/** Constructor.
* @param[in] refchi Susceptibility at the reference site (observatory)
* @param[in] truez topocentric zenith angle (in air) in radians
* @param[in] scaleK Scale height in units of meters.
*  Typically of the order of 9 kilometers for dry air and of 2 kilometers for 
*  the fraction of water vapor.
* @param[in] refrho Distance of observatory to Earth center in units of meters.
*/
M1aberr::M1aberr(const double refchi, const double truez, const double scaleK, const double refrho)
	: RefrExpo(refchi, scaleK, refrho), z0(truez)
{
	/* Compute astrometric z.
	* Tangent of true (=measured) zenith angle in the center
	*/
	const double tanz0 = tan(z0) ;

	/* differential zenith angle in Radians in pupil center. computed by power series of tan(z0)
	*/
	double R = 0 ;
	const vector<double> gamms = gamm() ;
	/* start accumulation from high orders with the aim to reduce cancellation of digits 
	*/
	for(int i= gamms.size()-1 ; i >= 0 ; i--)
	{
		/* accumulate gamma_i*tan(z0)^(2i+1) at odd exponents of tanz0
		*/
		R += gamms[i]*pow(tanz0,1+2*i) ;
	}
	z = z0+R ;

	/* compute impact parameter in center, r*n*sin(z0)
	*/
	I = rho*refIndex(rho)*sin(z0) ;
} /* ctor */

/** 
* @brief distance of general point in input pupil to earth center
* @param[in] mh Horizontal distance to pupil center in meters
* @param[in] mv Vertical (projected) distance to pupil center in meters.
*   That is the distance in the pupil plane, orthogonal to mh.
* @return The distance in meters. 
*   This is of the order of the earth radius, 6370e3.
*/
double M1aberr::rhoGen(const double mh, const double mv) const
{
	/* rho and z0 are the values in the center here....
	*/
	return sqrt(rho*rho+mh*mh+mv*mv+2*rho*mv*sin(z0)) ;
} /* rhoGen */

/** 
* @brief astrometric zenith angle at general position in pupil.
* @param[in] mh Horizontal distance to pupil center in meters
* @param[in] mv Vertical (projected) distance to pupil center in meters.
* @return The zenith angle in radians (referring to vacuum conditions)
*/
double M1aberr::zGen(const double mh, const double mv) const
{
	const double cosz = ( rho *cos(z) -mv*sin(z-z0) )/rhoGen(mh,mv) ;
	return acos(cosz) ;
} /* zGen */

/** 
* @brief true zenith angle at general position in pupil.
* @param[in] mh Horizontal distance to pupil center in meters
* @param[in] mv Vertical (projected) distance to pupil center in meters.
* @return The zenith angle in radians (referring to local topocentric zenith)
*/
double M1aberr::z0Gen(const double mh, const double mv) const
{
	/* define a ray that does not terminate at the center...
	*/
	const double r = rhoGen(mh,mv) ;
	const double n = refIndex(r) ; 
	double locchi = n*n-1.0 ;
	RefrExpo locRay(locchi,K,r) ;

	/* the astrometric zenith angle aligned parallel to the astrometric zenit of the center ray
	*/
	double locz = zGen(mh,mv) ;

	return locRay.truez(locz) ;
} /* zGen */

/** 
* @brief compute imapct parameter at general point in the pupil
* @param[in] mh Horizontal distance to pupil center in meters
* @param[in] mv Vertical (projected) distance to pupil center in meters.
* @return The impact parameter n*r*sin(z0) in units of meters.
*   This value is constant along each ray.
*/
double M1aberr::impactI(const double mh, const double mv) const
{
	const double r = rhoGen(mh,mv) ;
	const double n = refIndex(r) ; 
	// const double R = zGen(mh,mv) - z0Gen(mh,mv) ;
	return r*n*sin(z0Gen(mh,mv)) ;
} /* impactI */

/** 
* @brief compute optical path length relative to pupil center.
* @param[in] mh Horizontal distance to pupil center in meters
* @param[in] mv Vertical (projected) distance to pupil center in meters.
* @return The value of Delta L in meters. Approaches 0 in the pupil center.
*/
double M1aberr::deltaL(const double mh, const double mv) const
{
	const double Iloc = impactI(mh,mv) ;
	return deltaL1(mh,mv,Iloc/rho) + deltaL2(mh,mv,Iloc/rho) ;
} /* deltaL */

/** 
* @brief compute optical path length relative to pupil center.
* @param[in] mh Horizontal distance to pupil center in meters
* @param[in] mv Vertical (projected) distance to pupil center in meters.
* @param[in] Ihat This ray's impact parameter divided by the earth distance of the center.
* @return The value of Delta L^1 in meters.
*/
double M1aberr::deltaL1(const double mh, const double mv, const double Ihat) const
{
	/* one limit of the zeta-integral. The other is zero 
	*/
	const double zetam = (rhoGen(mh,mv)-rho)/K ;
	const double Khat = K/rho ;
	const double dl1 = deltaL1Int(Khat,chi0,Ihat,zetam) - deltaL1Int(Khat,chi0,Ihat,0.) ;
	return K*dl1 ;
} /* deltaL1 */

/** 
* @brief Value of deltaL1 integrated along zeta, without factor K.
* @param[in] Khat The ratio of K over the distance of pupil center to earth center.
* @param[in] Ihat This ray's impact parameter divided by the earth distance of the center.
* @param[in] zet This ray's distance altitude relative to its termination in units of rho.
* @return The value of Delta L^1 in meters as a function of zeta.
*/
double M1aberr::deltaL1Int(const double Khat, const double chi0, const double Ihat, const double zet)
{
	const double Ibar = 1.-Ihat*Ihat ;
	double dl = 0. ;

        /* mixed order 5 */
        dl += -pow(zet, 6.) * pow(Ihat, 2.) * (8. + 12. * pow(Ihat, 2.) + pow(Ihat, 4.)) * pow(Khat, 5.) * pow(Ibar, 
-11. / 2.) / 16.;
        dl += 5. / 16. * pow(Ihat, 2.) * (4. + 41. * pow(Ihat, 2.) + 18. * pow(Ihat, 4.)) * exp(-zet) * (pow(zet, 4.) + 
4. * pow(zet, 3.) + 12. * pow(zet, 2.) + 24. * zet + 24.) * pow(Khat, 4.) * chi0 * pow(Ibar, -11. / 2.);
        dl += pow(Ihat, 2.) * (12. + 159. * pow(Ihat, 2.) + 136. * pow(Ihat, 4.) + 8. * pow(Ihat, 6.)) * exp(-2. * zet) 
* (4. * pow(zet, 3.) + 6. * pow(zet, 2.) + 6. * zet + 3.) * pow(Khat, 3.) * pow(chi0, 2.) * pow(Ibar, -11. / 2.) / 128.;
        dl += 5. / 288. * pow(Ihat, 2.) * (1. + 12. * pow(Ihat, 2.) + 8. * pow(Ihat, 4.)) * exp(-3. * zet) * (9. * 
pow(zet, 2.) + 6. * zet + 2.) * pow(Khat, 2.) * pow(chi0, 3.) * pow(Ibar, -11. / 2.);
        dl += 35. / 2048. * pow(Ihat, 2.) * (1. + 8. * pow(Ihat, 2.)) * exp(-4. * zet) * (4. * zet + 1.) * Khat * 
pow(chi0, 4.) * pow(Ibar, -11. / 2.);
        dl += 7. / 1280. * (-1. + 10. * pow(Ihat, 2.)) * exp(-5. * zet) * pow(chi0, 5.) * pow(Ibar, -11. / 2.);

        /* mixed order 4 */
        dl += pow(zet, 5.) * pow(Ihat, 2.) * (4. + 3. * pow(Ihat, 2.)) * pow(Khat, 4.) * pow(Ibar, -9. / 2.) / 8.;
        dl += -pow(Ihat, 2.) * (4. + 27. * pow(Ihat, 2.) + 4. * pow(Ihat, 4.)) * exp(-zet) * (pow(zet, 3.) + 3. * 
pow(zet, 2.) + 6. * zet + 6.) * pow(Khat, 3.) * chi0 * pow(Ibar, -9. / 2.) / 4.;
        dl += -3. / 64. * pow(Ihat, 2.) * (3. + 24. * pow(Ihat, 2.) + 8. * pow(Ihat, 4.)) * exp(-2. * zet) * (2. * 
pow(zet, 2.) + 2. * zet + 1.) * pow(Khat, 2.) * pow(chi0, 2.) * pow(Ibar, -9. / 2.);
        dl += -5. / 144. * pow(Ihat, 2.) * (1. + 6. * pow(Ihat, 2.)) * exp(-3. * zet) * (3. * zet + 1.) * Khat * 
pow(chi0, 3.) * pow(Ibar, -9. / 2.);
        dl += -5. / 512. * (-1. + 8. * pow(Ihat, 2.)) * exp(-4. * zet) * pow(chi0, 4.) * pow(Ibar, -9. / 2.);

        /* mixed order 3 */
        dl += -pow(zet, 4.) * pow(Ihat, 2.) * (pow(Ihat, 2.) + 4.) * pow(Khat, 3.) * pow(Ibar, -7. / 2.) / 8.;
        dl += 3. / 4. * pow(Ihat, 2.) * (1. + 4. * pow(Ihat, 2.)) * exp(-zet) * (pow(zet, 2.) + 2. * zet + 2.) * 
pow(Khat, 2.) * chi0 * pow(Ibar, -7. / 2.);
        dl += 3. / 32. * pow(Ihat, 2.) * (1. + 4. * pow(Ihat, 2.)) * exp(-2. * zet) * (2. * zet + 1.) * Khat * 
pow(chi0, 2.) * pow(Ibar, -7. / 2.);
        dl += (-1. + 6. * pow(Ihat, 2.)) * exp(-3. * zet) * pow(chi0, 3.) * pow(Ibar, -7. / 2.) / 48.;

        /* mixed order 2 */
        dl += pow(zet, 3.) * pow(Ihat, 2.) * pow(Khat, 2.) * pow(Ibar, -5. / 2.) / 2.;
        dl += -pow(Ihat, 2.) * (1. + 2. * pow(Ihat, 2.)) * exp(-zet) * (zet + 1.) * Khat * chi0 * pow(Ibar, -5. / 2.) / 
2.;
        dl += -exp(-2. * zet) * (2. * Ihat - 1.) * (1. + 2. * Ihat) * pow(chi0, 2.) * pow(Ibar, -5. / 2.) / 16.;

        /* mixed order 1 */
        dl += -pow(zet, 2.) * pow(Ihat, 2.) * Khat * pow(Ibar, -3. / 2.) / 2.;
        dl += exp(-zet) * (-1. + 2. * pow(Ihat, 2.)) * chi0 * pow(Ibar, -3. / 2.) / 2.;

        /* mixed order 0 */
        dl += zet * pow(Ibar, -1. / 2.);

	return dl ;
} /* deltaL1 */

/** 
* @brief compute optical path length relative to pupil center.
* @param[in] mh Horizontal distance to pupil center in meters
* @param[in] mv Vertical (projected) distance to pupil center in meters.
* @param[in] Ihat This ray's impact parameter divided by the earth distance of the center.
* @return The value of Delta L^2 in meters. Approaches 0 in the pupil center.
*/
double M1aberr::deltaL2(const double mh, const double mv, const double Ihat) const
{
	/* constant by evaluating all orders of chi0=0
	*/
	const double I0hat = I/rho ;
	/* todo: would it be better to expand this in powers of dIhat?
	*/
	double dl2 = rho*( sqrt(1.0-Ihat*Ihat)-sqrt(1.-I0hat*I0hat) ) ;
	const double dIhat = I0hat-Ihat ;
	dl2 += K*deltaL2Series(K/rho, chi0, Ihat, dIhat) ;
	return dl2 ;
} /* deltaL2 */

/** 
* @brief Value of deltaL2 integrated along zeta to infinity, without factor K.
* @param[in] Khat The ratio of K over the distance of pupil center to earth center.
* @param[in] Ihat This ray's impact parameter divided by the earth distance of the center.
* @param[in] zet This ray's distance altitude relative to its termination in units of rho.
* @return The value of Delta L^1 in meters as a function of zeta.
*/
double M1aberr::deltaL2Series(const double Khat, const double chi0, const double Ihat, const double dIhat)
{
	const double Ibar = 1.-Ihat*Ihat ;
	double dl =0.0 ;

	/* To minimize digit cancellation effects, we start from the mixed high powers
	* of Khat and chi0 and add lower orders later.
	*/

        /* mixed order 4 */
        dl += 3. / 2. * Ihat * (8. + 136. * Ihat * Ihat + 159. * pow(Ihat, 4.) + 12. * pow(Ihat, 6.)) * pow(Khat, 3.) * 
dIhat * chi0 * pow(Ibar, -11. / 2.);
        dl += (36. * pow(Ihat, 8.) + 1557. / 2. * pow(Ihat, 6.) + 5649. / 4. * pow(Ihat, 4.) + 366. * Ihat * Ihat + 6.) 
* pow(Khat, 3.) * dIhat * dIhat * chi0 * pow(Ibar, -13. / 2.);
        dl += 15. / 4. * Ihat * (16. * pow(Ihat, 8.) + 510. * pow(Ihat, 6.) + 1545. * pow(Ihat, 4.) + 860. * Ihat * 
Ihat + 72.) * pow(Khat, 3.) * pow(dIhat, 3.) * chi0 * pow(Ibar, -15. / 2.);
        dl += (90. * pow(Ihat, 10.) + 3960. * pow(Ihat, 8.) + 71325. / 4. * pow(Ihat, 6.) + 270675. / 16. * pow(Ihat, 
4.) + 13455. / 4. * Ihat * Ihat + 135. / 2.) * pow(Khat, 3.) * pow(dIhat, 4.) * chi0 * pow(Ibar, -17. / 2.);
        dl += 9. / 64. * Ihat * (2. + 39. * Ihat * Ihat + 56. * pow(Ihat, 4.) + 8. * pow(Ihat, 6.)) * Khat * Khat * 
dIhat * chi0 * chi0 * pow(Ibar, -11. / 2.);
        dl += (9. / 4. * pow(Ihat, 8.) + 441. / 16. * pow(Ihat, 6.) + 333. / 8. * pow(Ihat, 4.) + 1233. / 128. * Ihat * 
Ihat + 9. / 64.) * Khat * Khat * dIhat * dIhat * chi0 * chi0 * pow(Ibar, -13. / 2.);
        dl += 15. / 128. * Ihat * (32. * pow(Ihat, 8.) + 600. * pow(Ihat, 6.) + 1536. * pow(Ihat, 4.) + 775. * Ihat * 
Ihat + 60.) * Khat * Khat * pow(dIhat, 3.) * chi0 * chi0 * pow(Ibar, -15. / 2.);
        dl += (45. / 8. * pow(Ihat, 10.) + 2385. / 16. * pow(Ihat, 8.) + 36675. / 64. * pow(Ihat, 6.) + 63675. / 128. * 
pow(Ihat, 4.) + 47475. / 512. * Ihat * Ihat + 225. / 128.) * Khat * Khat * pow(dIhat, 4.) * chi0 * chi0 * pow(Ibar, 
-17. / 2.);
        dl += 5. / 144. * (30. * pow(Ihat, 4.) + 31. * Ihat * Ihat + 2.) * Ihat * Khat * dIhat * pow(chi0, 3.) * 
pow(Ibar, -11. / 2.);
        dl += (25. / 8. * pow(Ihat, 6.) + 995. / 144. * pow(Ihat, 4.) + 565. / 288. * Ihat * Ihat + 5. / 144.) * Khat * 
dIhat * dIhat * pow(chi0, 3.) * pow(Ibar, -13. / 2.);
        dl += 35. / 96. * (20. * pow(Ihat, 6.) + 74. * pow(Ihat, 4.) + 45. * Ihat * Ihat + 4.) * Ihat * Khat * 
pow(dIhat, 3.) * pow(chi0, 3.) * pow(Ibar, -15. / 2.);
        dl += 35. / 384. * (1. + 4. * Ihat * Ihat) * (40. * pow(Ihat, 6.) + 210. * pow(Ihat, 4.) + 175. * Ihat * Ihat + 
4.) * Khat * pow(dIhat, 4.) * pow(chi0, 3.) * pow(Ibar, -17. / 2.);
        dl += 35. / 512. * Ihat * (1. + 8. * Ihat * Ihat) * dIhat * pow(chi0, 4.) * pow(Ibar, -11. / 2.);
        dl += 35. / 1024. * (32. * Ihat * Ihat + 1.) * (1. + 2. * Ihat * Ihat) * dIhat * dIhat * pow(chi0, 4.) * 
pow(Ibar, -13. / 2.);
        dl += 105. / 1024. * (64. * pow(Ihat, 4.) + 70. * Ihat * Ihat + 9.) * Ihat * pow(dIhat, 3.) * pow(chi0, 4.) * 
pow(Ibar, -15. / 2.);
        dl += (525. / 32. * pow(Ihat, 6.) + 15225. / 512. * pow(Ihat, 4.) + 2205. / 256. * Ihat * Ihat + 945. / 4096.) 
* pow(dIhat, 4.) * pow(chi0, 4.) * pow(Ibar, -17. / 2.);

        /* mixed order 3 */
        dl += -3. / 2. * Ihat * (12. * pow(Ihat, 4.) + 21. * Ihat * Ihat + 2.) * Khat * Khat * dIhat * chi0 * pow(Ibar, 
-9. / 2.);
        dl += (-36. * pow(Ihat, 6.) - 279. / 2. * pow(Ihat, 4.) - 237. / 4. * Ihat * Ihat - 3. / 2.) * Khat * Khat * 
dIhat * dIhat * chi0 * pow(Ibar, -11. / 2.);
        dl += -15. / 4. * Ihat * (16. * pow(Ihat, 6.) + 106. * pow(Ihat, 4.) + 97. * Ihat * Ihat + 12.) * Khat * Khat * 
pow(dIhat, 3.) * chi0 * pow(Ibar, -13. / 2.);
        dl += (-90. * pow(Ihat, 8.) - 900. * pow(Ihat, 6.) - 5625. / 4. * pow(Ihat, 4.) - 6525. / 16. * Ihat * Ihat - 
45. / 4.) * Khat * Khat * pow(dIhat, 4.) * chi0 * pow(Ibar, -15. / 2.);
        dl += -3. / 32. * (12. * pow(Ihat, 4.) + 21. * Ihat * Ihat + 2.) * Ihat * Khat * dIhat * chi0 * chi0 * 
pow(Ibar, -9. / 2.);
        dl += (-9. / 4. * pow(Ihat, 6.) - 279. / 32. * pow(Ihat, 4.) - 237. / 64. * Ihat * Ihat - 3. / 32.) * Khat * 
dIhat * dIhat * chi0 * chi0 * pow(Ibar, -11. / 2.);
        dl += -15. / 64. * Ihat * (16. * pow(Ihat, 6.) + 106. * pow(Ihat, 4.) + 97. * Ihat * Ihat + 12.) * Khat * 
pow(dIhat, 3.) * chi0 * chi0 * pow(Ibar, -13. / 2.);
        dl += (-45. / 8. * pow(Ihat, 8.) - 225. / 4. * pow(Ihat, 6.) - 5625. / 64. * pow(Ihat, 4.) - 6525. / 256. * 
Ihat * Ihat - 45. / 64.) * Khat * pow(dIhat, 4.) * chi0 * chi0 * pow(Ibar, -15. / 2.);
        dl += -5. / 48. * Ihat * (1. + 6. * Ihat * Ihat) * dIhat * pow(chi0, 3.) * pow(Ibar, -9. / 2.);
        dl += (-15. / 8. * pow(Ihat, 4.) - 65. / 48. * Ihat * Ihat - 5. / 96.) * dIhat * dIhat * pow(chi0, 3.) * 
pow(Ibar, -11. / 2.);
        dl += -35. / 32. * Ihat * (4. * pow(Ihat, 4.) + 6. * Ihat * Ihat + 1.) * pow(dIhat, 3.) * pow(chi0, 3.) * 
pow(Ibar, -13. / 2.);
        dl += (-35. / 4. * pow(Ihat, 6.) - 175. / 8. * pow(Ihat, 4.) - 525. / 64. * Ihat * Ihat - 35. / 128.) * 
pow(dIhat, 4.) * pow(chi0, 3.) * pow(Ibar, -15. / 2.);

        /* mixed order 2 */
        dl += (11. * Ihat * Ihat + 2. + 2. * pow(Ihat, 4.)) * Ihat * Khat * dIhat * chi0 * pow(Ibar, -7. / 2.) / 2.;
        dl += (pow(Ihat, 6.) + 27. / 2. * pow(Ihat, 4.) + 45. / 4. * Ihat * Ihat + 1. / 2.) * Khat * dIhat * dIhat * 
chi0 * pow(Ibar, -9. / 2.);
        dl += Ihat * (4. * pow(Ihat, 6.) + 98. * pow(Ihat, 4.) + 177. * Ihat * Ihat + 36.) * Khat * pow(dIhat, 3.) * 
chi0 * pow(Ibar, -11. / 2.) / 4.;
        dl += (pow(Ihat, 8.) + 77. / 2. * pow(Ihat, 6.) + 953. / 8. * pow(Ihat, 4.) + 891. / 16. * Ihat * Ihat + 9. / 
4.) * Khat * pow(dIhat, 4.) * chi0 * pow(Ibar, -13. / 2.);
        dl += 3. / 16. * Ihat * (1. + 4. * Ihat * Ihat) * dIhat * chi0 * chi0 * pow(Ibar, -7. / 2.);
        dl += (3. / 2. * pow(Ihat, 4.) + 27. / 16. * Ihat * Ihat + 3. / 32.) * dIhat * dIhat * chi0 * chi0 * pow(Ibar, 
-9. / 2.);
        dl += 5. / 32. * Ihat * (16. * pow(Ihat, 4.) + 38. * Ihat * Ihat + 9.) * pow(dIhat, 3.) * chi0 * chi0 * 
pow(Ibar, -11. / 2.);
        dl += (15. / 4. * pow(Ihat, 6.) + 15. * pow(Ihat, 4.) + 255. / 32. * Ihat * Ihat + 45. / 128.) * pow(dIhat, 4.) 
* chi0 * chi0 * pow(Ibar, -13. / 2.);

        /* mixed order 1 */
        dl += -Ihat * (1. + 2. * Ihat * Ihat) * dIhat * chi0 * pow(Ibar, -5. / 2.) / 2.;
        dl += (-pow(Ihat, 4.) - 5. / 2. * Ihat * Ihat - 1. / 4.) * dIhat * dIhat * chi0 * pow(Ibar, -7. / 2.);
        dl += -Ihat * (4. * pow(Ihat, 4.) + 22. * Ihat * Ihat + 9.) * pow(dIhat, 3.) * chi0 * pow(Ibar, -9. / 2.) / 4.;
        dl += (-pow(Ihat, 6.) - 19. / 2. * pow(Ihat, 4.) - 69. / 8. * Ihat * Ihat - 9. / 16.) * pow(dIhat, 4.) * chi0 * 
pow(Ibar, -11. / 2.);


	return dl ;
} /* deltaL2Series */


==> anc/M1aberr.h <==
#pragma once

#include "RefrExpo.h"

/*!********************************************
* @file
* @brief API declarations for the M1aberr class.
*/

using namespace std ;

/*!*************************************
* @brief An exponential model of M1 aberrations caused by refractive indices of the atmosphere.
*
* @since 2020-04-01
* @author Richard J. Mathar
*/
class M1aberr : public RefrExpo
{

public:
	/** reference astrometric zenith angle in the center (radians)
	*/
	double z ;

	/** reference true zenith angle and M1 pointing in the center (radians)
	*/
	double z0 ;

	/** Impact parameter of the ray to the center (meters)
	*/
	double I ;

        M1aberr(const double refchi, const double truez, const double K=9.6e3, const double refrho = 6380.e3) ;
	double impactI(const double mh, const double mv) const ;
	double rhoGen(const double mh, const double mv) const ;
	double zGen(const double mh, const double mv) const ;
	double z0Gen(const double mh, const double mv) const ;

	double deltaL(const double mh, const double mv) const ;

protected:
	double deltaL1(const double mh, const double mv, const double Ihat) const ;
	static double deltaL1Int(const double Khat, const double chi0, const double Ihat, const double zet) ;
	double deltaL2(const double mh, const double mv, const double Ihat) const ;
	static double deltaL2Series(const double Khat, const double chi0, const double Ihat, const double dIhat) ;
private:

} ; /* M1aberr */


==> anc/Makefile <==
# gmake make file.
# Run
#    make 
# to compile the two main programs (r and raberr). As a test run
# for example 
#    make RaberrELT15.dat
# to obtain an ASCII file for a path length distribution of an E-ELT-size
# primary at 15 degrees of zenith angle.
all: r raberr

r: r.cxx RefrExpo.cxx RefrExpo.h
	$(CXX) -o $@ -O2 r.cxx RefrExpo.cxx

raberr: raberr.cxx RefrExpo.cxx RefrExpo.h M1aberr.cxx M1aberr.h
	$(CXX) -o $@ -O2 raberr.cxx RefrExpo.cxx M1aberr.cxx

# print a table of zenith angle and differential R 
R.dat: r
	$< -c 0.0011364847 -K 6.82e3 -r 6377.36e3 > $@

# print a table of M1 aberration at z=15 degrees up to radius of 19.6 m, chi= 0.00039
RaberrELT15.dat: raberr
	$< -z 15 -R 19.6 -r 6377.5e3 -c 3.9e-4 > $@

# print a table of M1 aberration at z=20 degrees
RaberrELT20.dat: raberr
	$< -z 20 -R 19.6 -r 6377.5e3 -c 3.9e-4 > $@

# print a table of M1 aberration at z=30 degrees
RaberrELT30.dat: raberr
	$< -z 30 -R 19.6 -r 6377.5e3 -c 3.9e-4 > $@

# print a table of M1 aberration at z=40 degrees
RaberrELT40.dat: raberr
	$< -z 40 -R 19.6 -r 6377.5e3 -c 3.9e-4 > $@

RaberrELT60.dat: raberr
	$< -z 60 -R 19.6 -r 6377.5e3 -c 3.9e-4 > $@

clean:
	rm -rf r raberr *.dat *.o


==> anc/Makefile.am <==
bin_PROGRAMS = r raberr

AM_CFLAGS = -O2

r_SOURCES = r.cxx RefrExpo.cxx RefrExpo.h

raberr_SOURCES = raberr.cxx RefrExpo.cxx RefrExpo.h M1aberr.cxx M1aberr.h

distclean-local:
        rm -rf configure config.* *.cache Makefile.in install-sh ltmain.sh missing depcomp


==> anc/RefrExpo.cxx <==
#include <cmath>
#include <vector>

#include "RefrExpo.h"

#define ARXIV_VERSION_1

using namespace std ;

/** Constructor.
* @param[in] refchi Sucsceptibility at the reference site (observatory).
*   If n is the refractive index, that would be n^2-1.
* @param[in] scaleK Scale height in units of meters.
*  Typically of the order of 9 kilometers for dry air and of 2 kilometers for 
*  the fraction of water vapor.
* @param[in] refrho Distance of observatory to Earth center.
*/
RefrExpo::RefrExpo(const double refchi, const double scaleK, const double refrho)
{
	chi0 = refchi ;	
	rho = refrho ;
	K = scaleK ;
} /* ctor */

/**
* @brief Compute the coefficients that give the differential zenith angle.
* @return The vector of the gamma coefficients of odd powers of tan(z0) in radians.
*  The value of gamma_1 is in component [0], the value of gamma_3 in component [1] and so on.
* @since 2020-03-16
* @since 2020-04-29 added i=11th power of tan z0
*/
vector<double> RefrExpo::gamm() const
{
	/* vector of the gamma_1, gamma_3,... coefficients
	*/
	vector<double> gammas ;
	/* refractive index at reference position
	*/
	const double n0 = sqrt(1+chi0) ;
	/* scale height in units of Earth radius
	*/
	const double Khat = K/rho ;

	/* loop over the odd powers of tan(z0), up to tan^11(z0).
	*/
	for(int i=1 ; i <= 11 ; i+=2)
	{
		double g =0.0 ;
		switch(i)
		{
		case 1:
g = 1. - 5. / 24. * Khat * pow(chi0, 2.) - 3. / 4. * chi0 - 3. / 8. * pow(Khat, 2.) * chi0 - Khat - 6. * 
pow(Khat, 3.) + 5. / 8. * pow(chi0, 2.) + 63. / 128. * pow(chi0, 4.) + 3. / 8. * Khat * chi0 + 35. / 256. * Khat * 
pow(chi0, 3.) + 2. * pow(Khat, 2.) + 5. / 36. * pow(Khat, 2.) * pow(chi0, 2.) - 35. / 64. * pow(chi0, 3.) + 9. / 16. * 
pow(Khat, 3.) * chi0 - 120. * pow(Khat, 5.) + 24. * pow(Khat, 4.) - 231. / 512. * pow(chi0, 5.) - 63. / 640. * Khat * 
pow(chi0, 4.) - 35. / 512. * pow(Khat, 2.) * pow(chi0, 3.) - 5. / 36. * pow(Khat, 3.) * pow(chi0, 2.) - 9. / 8. * 
pow(Khat, 4.) * chi0;
				
			break ;
		case 3:
g = 35. / 96. * pow(chi0, 3.) - 5. / 12. * pow(chi0, 2.) + 333. * pow(Khat, 4.) * chi0 - 2400. * pow(Khat, 5.) 
+ 3605. / 4608. * pow(Khat, 2.) * pow(chi0, 3.) + 63. / 256. * Khat * pow(chi0, 4.) - 819. / 16. * pow(Khat, 3.) * chi0 
- 35. / 18. * pow(Khat, 2.) * pow(chi0, 2.) - 35. / 96. * Khat * pow(chi0, 3.) + 69. / 8. * pow(Khat, 2.) * chi0 + 5. / 
8. * Khat * pow(chi0, 2.) - 3. / 2. * Khat * chi0 + 1355. / 216. * pow(Khat, 3.) * pow(chi0, 2.) + 10. * pow(Khat, 2.) 
+ 336. * pow(Khat, 4.) - 2. * Khat + chi0 / 2. - 21. / 64. * pow(chi0, 4.) - 54. * pow(Khat, 3.) + 77. / 256. * 
pow(chi0, 5.);

			g *= 1.0/2.0 ;
			break ;
		case 5:
g = -96. * pow(Khat, 3.) + 8. * pow(Khat, 2.) - 7. / 24. * pow(chi0, 3.) + 65. / 4. * pow(Khat, 2.) * pow(chi0, 
2.) + 35. / 48. * Khat * pow(chi0, 3.) + 30. * pow(Khat, 2.) * chi0 - 5. / 3. * Khat * pow(chi0, 2.) - 3. * Khat * chi0 
+ 20091. / 8. * pow(Khat, 4.) * chi0 - 32605. / 216. * pow(Khat, 3.) * pow(chi0, 2.) - 35. / 9. * pow(Khat, 2.) * 
pow(chi0, 3.) + 984. * pow(Khat, 4.) + pow(chi0, 2.) / 3. - 10200. * pow(Khat, 5.) - 77. / 320. * pow(chi0, 5.) + 21. / 
80. * pow(chi0, 4.) - 1089. / 4. * pow(Khat, 3.) * chi0 - 7. / 16. * Khat * pow(chi0, 4.);

			g *= 3.0/8.0 ;
			break ;
		case 7:
g = -17520. * pow(Khat, 5.) - 9. / 40. * pow(chi0, 4.) - 8755. / 12. * pow(Khat, 3.) * pow(chi0, 2.) + 1056. * 
pow(Khat, 4.) + pow(chi0, 3.) / 4. + 23517. / 4. * pow(Khat, 4.) * chi0 - 11. / 3. * Khat * pow(chi0, 2.) + 21. * 
pow(Khat, 2.) * chi0 - 7. / 4. * Khat * pow(chi0, 3.) + 505. / 9. * pow(Khat, 2.) * pow(chi0, 2.) - 801. / 2. * 
pow(Khat, 3.) * chi0 + 33. / 160. * pow(chi0, 5.) - 48. * pow(Khat, 3.) + 63. / 80. * Khat * pow(chi0, 4.) + 2345. / 
96. * pow(Khat, 2.) * pow(chi0, 3.);

			g *= 5.0/16.0 ;
			break ;
		case 9:
g = pow(chi0, 4.) / 5. + 384. * pow(Khat, 4.) - 13440. * pow(Khat, 5.) + 5562. * pow(Khat, 4.) * chi0 + 3125. / 
36. * pow(Khat, 2.) * pow(chi0, 3.) - 11. / 60. * pow(chi0, 5.) - 25. / 6. * Khat * pow(chi0, 3.) - 26950. / 27. * 
pow(Khat, 3.) * pow(chi0, 2.) + 340. / 9. * pow(Khat, 2.) * pow(chi0, 2.) - 180. * pow(Khat, 3.) * chi0 - 9. / 5. * 
Khat * pow(chi0, 4.);

			g *= 35.0/128.0 ;
			break ;
		case 11:
g = pow(chi0, 5.) / 6. - 137. / 30. * Khat * pow(chi0, 4.) + 2075. / 36. * pow(Khat, 2.) * pow(chi0, 3.) - 
3840. * pow(Khat, 5.) - 11500. / 27. * pow(Khat, 3.) * pow(chi0, 2.) + 1860. * pow(Khat, 4.) * chi0;

			g *= 63.0/256.0 ;
			break ;
		}
		g *= n0*chi0/2. ;
		gammas.push_back(g) ;
	}
	return gammas ;
} /* gamm */

/**
* @brief Compute the coefficients that give the differential zenith angle.
* @return The vector of the bar(gamma) coefficients of odd powers of tan(z) in radians.
*  The value of \bar gamma_1 is in component [0], the value of bar gamma_3 in component [1] and so on.
* @since 2020-08-09
*/
vector<double> RefrExpo::gammBar() const
{
	/* vector of the gamma_1, gamma_3,... coefficients
	*/
	vector<double> gammas =gamm() ;

	/* vector of the modified coeffcients for the tan(z) expansion
 	*/
	vector<double> gbar ;

	if ( gammas.size() > 0 )
	{
		/* gammabar_1 */
		const double g1 = gammas[0]/(1.+gammas[0]) ;
		gbar.push_back(g1) ;
	}

	if ( gammas.size() > 1 )
	{
		/* gammabar_3 */
		const double g3 =
-(pow(gammas[0], 4.) + 3. * pow(gammas[0], 3.) + 3. * pow(gammas[0], 2.) - 3. * gammas[1]) * pow(gammas[0] + 1.,
-4.) / 3.;
		gbar.push_back(g3) ;
	}

	if ( gammas.size() > 2 )
	{
		/* gammabar_5 */
		const double g5 = 
(3. * pow(gammas[0], 7.) + 45. * pow(gammas[0], 5.) - 15. * gammas[1] * pow(gammas[0], 3.) - 60. * gammas[1] *
gammas[0] - 45. * gammas[1] * pow(gammas[0], 2.) + 15. * gammas[2] + 18. * pow(gammas[0], 6.) + 15. * gammas[2] * 
gammas[0] - 45. * pow(gammas[1], 2.) + 30. * pow(gammas[0], 3.) + 55. * pow(gammas[0], 4.)) * pow(gammas[0] + 1., -7.)
/ 15.;
		gbar.push_back(g5) ;
	}

	if ( gammas.size() > 3 )
	{
		/* gammabar_7 */
		const double g7 = 
-(3682. * pow(gammas[0], 7.) + 4095. * pow(gammas[0], 5.) - 315. * gammas[3] * pow(gammas[0], 2.) - 630. *
gammas[3] * gammas[0] - 3780. * pow(gammas[1], 3.) - 1575. * pow(gammas[1], 2.) * pow(gammas[0], 3.) + 45. *
pow(gammas[0], 10.) + 405. * pow(gammas[0], 9.) - 6930. * gammas[1] * pow(gammas[0], 3.) - 4725. * gammas[1] *
pow(gammas[0], 2.) - 315. * gammas[3] + 2520. * gammas[1] * gammas[2] * gammas[0] + 2520. * gammas[1] * gammas[2] +
1620. * pow(gammas[0], 8.) - 4935. * gammas[1] * pow(gammas[0], 4.) - 1764. * gammas[1] * pow(gammas[0], 5.) + 5082. *
pow(gammas[0], 6.) + 1890. * gammas[2] * gammas[0] - 4725. * pow(gammas[1], 2.) * pow(gammas[0], 2.) + 3465. *
gammas[2] * pow(gammas[0], 2.) + 2100. * gammas[2] * pow(gammas[0], 3.) - 294. * gammas[1] * pow(gammas[0], 6.) + 525.
* gammas[2] * pow(gammas[0], 4.) - 5985. * pow(gammas[1], 2.) * gammas[0] + 945. * pow(gammas[1], 2.) + 1575. *
pow(gammas[0], 4.)) * pow(gammas[0] + 1., -10.) / 315.;
		gbar.push_back(g7) ;
	}

	if ( gammas.size() > 4 )
	{
		/* gammabar_9 */
		const double g9 = 
(155925. * pow(gammas[1], 2.) * gammas[2] - 28350. * gammas[1] * gammas[3] * pow(gammas[0], 2.) - 56700. *
gammas[1] * gammas[3] * gammas[0] + 224910. * gammas[2] * pow(gammas[0], 4.) + 207900. * gammas[2] * pow(gammas[0], 3.)
+ 79380. * gammas[2] * pow(gammas[0], 2.) + 215964. * pow(gammas[0], 7.) + 39690. * pow(gammas[0], 5.) + 132300. *
pow(gammas[0], 6.) - 236061. * gammas[1] * pow(gammas[0], 6.) - 204120. * pow(gammas[1], 2.) * pow(gammas[0], 2.) +
79380. * pow(gammas[1], 2.) * gammas[0] - 369684. * gammas[1] * pow(gammas[0], 5.) - 343980. * gammas[1] *
pow(gammas[0], 4.) + 8505. * gammas[4] * gammas[0] + 8505. * gammas[4] * pow(gammas[0], 2.) + 2835. * gammas[4] *
pow(gammas[0], 3.) + 52920. * gammas[2] * gammas[1] * pow(gammas[0], 4.) + 2835. * gammas[4] - 94329. * gammas[1] *
pow(gammas[0], 7.) + 41895. * gammas[2] * pow(gammas[0], 6.) - 158760. * gammas[1] * pow(gammas[0], 3.) + 3780. *
pow(gammas[0], 12.) + 20790. * pow(gammas[0], 11.) + 155925. * pow(gammas[1], 2.) * gammas[0] * gammas[2] + 132300. *
gammas[2] * pow(gammas[0], 5.) - 2454. * gammas[1] * pow(gammas[0], 9.) - 22086. * gammas[1] * pow(gammas[0], 8.) -
107730. * pow(gammas[1], 2.) * pow(gammas[0], 5.) - 295785. * pow(gammas[1], 2.) * pow(gammas[0], 4.) - 290115. *
pow(gammas[1], 3.) * gammas[0] - 6615. * gammas[3] * pow(gammas[0], 5.) - 33075. * gammas[3] * pow(gammas[0], 4.) -
68985. * gammas[3] * pow(gammas[0], 3.) - 155925. * pow(gammas[1], 4.) - 17955. * pow(gammas[1], 2.) * pow(gammas[0],
6.) - 79380. * pow(gammas[1], 3.) * pow(gammas[0], 3.) + 315. * pow(gammas[0], 13.) - 28350. * gammas[1] * gammas[3] +
5985. * gammas[2] * pow(gammas[0], 7.) + 211680. * gammas[1] * pow(gammas[0], 3.) * gammas[2] + 345870. * gammas[1] *
pow(gammas[0], 2.) * gammas[2] + 218835. * pow(gammas[0], 8.) - 385560. * pow(gammas[1], 2.) * pow(gammas[0], 3.) -
65205. * gammas[3] * pow(gammas[0], 2.) - 22680. * gammas[3] * gammas[0] + 164430. * gammas[1] * gammas[2] * gammas[0]
+ 68482. * pow(gammas[0], 10.) + 148563. * pow(gammas[0], 9.) + 76545. * pow(gammas[1], 3.) - 22680. * gammas[1] *
gammas[2] - 238140. * pow(gammas[1], 3.) * pow(gammas[0], 2.) - 14175. * pow(gammas[2], 2.) * pow(gammas[0], 2.) -
28350. * pow(gammas[2], 2.) * gammas[0] - 14175. * pow(gammas[2], 2.)) * pow(gammas[0] + 1., -13.) / 2835.;
		gbar.push_back(g9) ;
	}

	if ( gammas.size() > 5 )
	{
		/* gammabar_11 */
		const double g11 = 
 -(0.102473910e9 * gammas[2] * pow(gammas[0], 0.5e1) * gammas[1] - 0.4656960e7 * gammas[3] * pow(gammas[0], 0.7e1)
- 0.133627725e9 * gammas[1] * pow(gammas[0], 0.6e1) + 0.28066500e8 * pow(gammas[1], 0.2e1) * pow(gammas[0], 0.2e1) +
0.26507250e8 * pow(gammas[0], 0.7e1) - 0.16767135e8 * gammas[3] * pow(gammas[0], 0.6e1) + 0.3770250e7 * gammas[2] *
pow(gammas[0], 0.9e1) - 0.33846120e8 * gammas[3] * pow(gammas[0], 0.5e1) - 0.40124700e8 * gammas[3] * pow(gammas[0],
0.4e1) - 0.25987500e8 * gammas[3] * pow(gammas[0], 0.3e1) + 0.48347640e8 * gammas[2] * pow(gammas[0], 0.7e1) -
0.72949140e8 * gammas[1] * pow(gammas[0], 0.8e1) + 0.6548850e7 * pow(gammas[0], 0.6e1) - 0.93555000e8 * gammas[1] *
pow(gammas[0], 0.5e1) - 0.32744250e8 * gammas[1] * pow(gammas[0], 0.4e1) + 0.63149625e8 * gammas[2] * pow(gammas[0],
0.4e1) + 0.18711000e8 * gammas[2] * pow(gammas[0], 0.3e1) - 0.30655020e8 * gammas[1] * pow(gammas[0], 0.9e1) -
0.151839765e9 * pow(gammas[1], 0.2e1) * pow(gammas[0], 0.5e1) - 0.117203625e9 * pow(gammas[1], 0.2e1) * pow(gammas[0],
0.4e1) + 0.169230600e9 * gammas[2] * pow(gammas[0], 0.4e1) * gammas[1] + 0.143035200e9 * gammas[1] * pow(gammas[0],
0.3e1) * gammas[2] + 0.34303500e8 * gammas[1] * pow(gammas[0], 0.2e1) * gammas[2] + 0.48856500e8 * pow(gammas[1],
0.3e1) * gammas[0] - 0.57380400e8 * pow(gammas[1], 0.3e1) * pow(gammas[0], 0.2e1) + 0.17548245e8 * gammas[2] *
pow(gammas[0], 0.8e1) - 0.155925e6 * gammas[5] + 0.95322150e8 * gammas[2] * pow(gammas[0], 0.5e1) + 0.1559250e7 *
gammas[4] * gammas[0] + 0.6081075e7 * gammas[4] * pow(gammas[0], 0.2e1) + 0.9355500e7 * gammas[4] * pow(gammas[0],
0.3e1) - 0.582120e6 * gammas[3] * pow(gammas[0], 0.8e1) + 0.85076145e8 * gammas[2] * pow(gammas[0], 0.6e1) +
0.70478100e8 * pow(gammas[1], 0.2e1) * gammas[0] * gammas[2] - 0.44282700e8 * gammas[3] * pow(gammas[0], 0.2e1) *
gammas[1] - 0.12785850e8 * gammas[3] * gammas[0] * gammas[1] + 0.467775e6 * gammas[4] * pow(gammas[0], 0.6e1) +
0.7172550e7 * gammas[4] * pow(gammas[0], 0.4e1) + 0.2806650e7 * gammas[4] * pow(gammas[0], 0.5e1) - 0.104324220e9 *
pow(gammas[1], 0.2e1) * pow(gammas[0], 0.6e1) - 0.139708800e9 * pow(gammas[0], 0.3e1) * pow(gammas[1], 0.3e1) +
0.39728238e8 * pow(gammas[0], 0.11e2) + 0.6407748e7 * pow(gammas[0], 0.13e2) + 0.18846351e8 * pow(gammas[0], 0.12e2) -
0.22141350e8 * pow(gammas[2], 0.2e1) * pow(gammas[0], 0.2e1) - 0.6392925e7 * pow(gammas[2], 0.2e1) * gammas[0] +
0.779625e6 * pow(gammas[2], 0.2e1) + 0.1559250e7 * gammas[1] * gammas[3] + 0.53170425e8 * pow(gammas[0], 0.8e1) -
0.7016625e7 * gammas[3] * pow(gammas[0], 0.2e1) - 0.23388750e8 * pow(gammas[1], 0.2e1) * pow(gammas[0], 0.3e1) -
0.14033250e8 * gammas[1] * gammas[0] * gammas[2] + 0.61104560e8 * pow(gammas[0], 0.10e2) + 0.68141700e8 *
pow(gammas[0], 0.9e1) - 0.2338875e7 * pow(gammas[1], 0.3e1) - 0.119770200e9 * gammas[1] * pow(gammas[0], 0.7e1) +
0.31029075e8 * pow(gammas[1], 0.4e1) - 0.18866925e8 * pow(gammas[1], 0.2e1) * gammas[2] + 0.32598720e8 * gammas[1] *
pow(gammas[0], 0.6e1) * gammas[2] - 0.23388750e8 * gammas[1] * pow(gammas[0], 0.4e1) * gammas[3] - 0.48648600e8 *
gammas[1] * pow(gammas[0], 0.3e1) * gammas[3] + 0.102910500e9 * pow(gammas[1], 0.2e1) * pow(gammas[0], 0.3e1) *
gammas[2] - 0.10179675e8 * pow(gammas[1], 0.2e1) * pow(gammas[0], 0.8e1) - 0.113357475e9 * pow(gammas[1], 0.3e1) *
pow(gammas[0], 0.4e1) - 0.1507572e7 * gammas[1] * pow(gammas[0], 0.11e2) - 0.125631e6 * gammas[1] * pow(gammas[0],
0.12e2) - 0.8668671e7 * gammas[1] * pow(gammas[0], 0.10e2) - 0.43047180e8 * pow(gammas[1], 0.2e1) * pow(gammas[0],
0.7e1) - 0.41912640e8 * pow(gammas[1], 0.3e1) * pow(gammas[0], 0.5e1) - 0.91372050e8 * pow(gammas[1], 0.4e1) *
gammas[0] + 0.166527900e9 * pow(gammas[1], 0.2e1) * pow(gammas[0], 0.2e1) * gammas[2] - 0.77182875e8 * pow(gammas[1],
0.4e1) * pow(gammas[0], 0.2e1) + 0.377025e6 * gammas[2] * pow(gammas[0], 0.10e2) - 0.4677750e7 * gammas[3] * gammas[1]
* pow(gammas[0], 0.5e1) + 0.25727625e8 * gammas[2] * pow(gammas[1], 0.2e1) * pow(gammas[0], 0.4e1) + 0.4656960e7 *
gammas[2] * gammas[1] * pow(gammas[0], 0.7e1) - 0.11694375e8 * pow(gammas[2], 0.2e1) * pow(gammas[0], 0.4e1) -
0.24324300e8 * pow(gammas[2], 0.2e1) * pow(gammas[0], 0.3e1) - 0.2338875e7 * pow(gammas[2], 0.2e1) * pow(gammas[0],
0.5e1) - 0.155925e6 * gammas[5] * pow(gammas[0], 0.4e1) - 0.623700e6 * gammas[5] * pow(gammas[0], 0.3e1) - 0.935550e6 *
gammas[5] * pow(gammas[0], 0.2e1) - 0.623700e6 * gammas[5] * gammas[0] - 0.6985440e7 * pow(gammas[1], 0.3e1) *
pow(gammas[0], 0.6e1) - 0.25727625e8 * pow(gammas[1], 0.4e1) * pow(gammas[0], 0.3e1) - 0.1131075e7 * pow(gammas[1],
0.2e1) * pow(gammas[0], 0.9e1) + 0.212625e6 * pow(gammas[0], 0.15e2) + 0.1488375e7 * pow(gammas[0], 0.14e2) -
0.42567525e8 * pow(gammas[1], 0.5e1) + 0.14175e5 * pow(gammas[0], 0.16e2) + 0.1871100e7 * gammas[1] * pow(gammas[0],
0.3e1) * gammas[4] - 0.12162150e8 * gammas[1] * pow(gammas[0], 0.2e1) * pow(gammas[2], 0.2e1) - 0.12162150e8 *
pow(gammas[1], 0.2e1) * pow(gammas[0], 0.2e1) * gammas[3] + 0.5613300e7 * gammas[1] * pow(gammas[0], 0.2e1) * gammas[4]
+ 0.56756700e8 * pow(gammas[1], 0.3e1) * gammas[0] * gammas[2] + 0.56756700e8 * pow(gammas[1], 0.3e1) * gammas[2] -
0.24324300e8 * gammas[1] * gammas[0] * pow(gammas[2], 0.2e1) - 0.24324300e8 * pow(gammas[1], 0.2e1) * gammas[0] *
gammas[3] + 0.5613300e7 * gammas[4] * gammas[1] * gammas[0] + 0.1871100e7 * gammas[4] * gammas[1] - 0.12162150e8 *
gammas[3] * pow(gammas[1], 0.2e1) + 0.5613300e7 * gammas[3] * gammas[2] * gammas[0] + 0.1871100e7 * gammas[3] *
gammas[2] * pow(gammas[0], 0.3e1) + 0.5613300e7 * gammas[3] * gammas[2] * pow(gammas[0], 0.2e1) + 0.1871100e7 *
gammas[3] * gammas[2] - 0.12162150e8 * gammas[1] * pow(gammas[2], 0.2e1)) * pow(gammas[0] + 0.1e1, -0.16e2) /
0.155925e6;
		gbar.push_back(g11) ;
	}

	return gbar ;
} /* gammBar */

/**
* @brief Cassini model of a concentric homogeneous atmosphere
* @param[in] n refractive index at the ground
* @param[in] Z zenith angle in radians
* @param[in] q Ratio layer height over earth radius
* @return delta Z in radians
* @since 2020-04-22
*/
double RefrExpo::RCassini(const double n, const double Z, const double q)
{
	const double sin0 = sin(Z)/(1+q) ;
	return asin(n*sin0)-asin(sin0) ;
} /* RCassini */

/**
* @brief Refractive index at given position.
* @param[in] r Distance of position to Earth center in meters.
*   In this model the refractive index is only a function of r.
* @return unitless refractive index in this model.
* @since 2020-04-01
*/
double RefrExpo::refIndex(const double r) const
{
	/* zeta: the dimensionless reduced distance above the reference Earth radius.
	*/
	const double zeta = (r-rho)/K ;
	/* compute n=sqrt(1+chi) where chi is the barometric exponential model.
	*/
	return sqrt(1.0+chi0*exp(-zeta)) ;
} /* refrIndex */

/**
* @brief Compute true zenith angle given astrometric zenith angle.
*   Given the astrometric zenith angle z, compute the true z0
*   related by z-z0=R, where R is the differential
*   zenith angle in this model of the spherical layers of the atmosphere.
* @param[in] z Astronmetric zenith angle (in vacuum) in radians.
* @return topocentric (ground-based true) zenith angle in radians.
* @since 2020-04-01
* @since 2020-04-29 revert order of summation: high orders first
* @since 2020-08-09 added (by preprocessor commented) version for powers of tan(z)
*/
double RefrExpo::truez(const double z) const
{
#ifdef ARXIV_VERSION_1
	/* Solve z-z0 = R via 3 iterations of a Newton method
	* Start guess is the same as z.
	*/
	double z0 = z ;

	/* collect the coefficients gamma_i, i=1,3,5,...
	*/
	vector<double> gammas = gamm() ;
	for(int itr =0 ; itr < 4 ; itr++)
	{
		const double tanz0 = tan(z0) ;
		/* numerator of the newton method
		*/
		double num = 0.0 ;
		/* denominator of the newton method
		*/
		double den = 0.0 ;
		/* start with high orders as means to reduce cancellation of digits
		*/
		for(int i= gammas.size()-1 ; i >= 0 ; i--)
		{
			num += gammas[i]*pow(tanz0,1+2*i) ;
			den += (1+2*i)*gammas[i]*pow(tanz0,2*i)*(1.0+tanz0*tanz0) ;
		}
		den += 1.0 ;
		num += z0-z ;
		z0 -= num/den ;
	}
	return z0 ;
#else
	/* collect the coefficients bar gamma_i, i=1,3,5,...
 	* This is numerically less stable than the simple numerical version,
 	* because gammBar() has many more terms that suffer from cancellation
 	* of digits.
	*/
	const vector<double> gammas = gammBar() ;

	/* this is the correction R= z-z0
 	*/
	double R=0.0 ;

	const double tanz = tan(z) ;

	/* sum up the gammas[i]*tan^i(z) powers
 	*/
	for(int i= gammas.size()-1 ; i >=0 ; i--)
		R += gammas[i]*pow(tanz,1+2*i) ;

	return z-R ;
#endif
} /* truez */


==> anc/RefrExpo.h <==
#pragma once

/*!********************************************
* @file
* @brief API declarations for the RefrExpo class.
*/

using namespace std ;

/*!*************************************
* @brief An exponential model of refractive indices as a function of altitutde in the atmosphere.
*
* @since 2020-04-01
* @author Richard J. Mathar
*/
class RefrExpo 
{

public:
        /** scale height in units of meters
        */
        double K ;

        /** susceptibility at the reference distanct to the earth center
        */
        double chi0 ;

        /** reference distanct to the earth center in units of meters
        */
        double rho ;

        RefrExpo(const double refchi, const double K=9.6e3, const double refrho = 6380.e3) ;

	vector<double> gamm() const ;
	vector<double> gammBar() const ;
	
	static double RCassini(const double n, const double Z, const double q) ;

	double refIndex(const double r) const ;

	double truez( const double z) const ;

protected:
private:

} ; /* RefrExpo */


==> anc/configure.ac <==
#                                               -*- Autoconf -*-
# Process this file with autoconf to produce a configure script.

AC_PREREQ([2.68])
AC_INIT([raberr], [1.115], [mathar@mpia.de])
AC_CONFIG_SRCDIR([r.cxx])
AM_INIT_AUTOMAKE([no-define foreign subdir-objects])

LT_INIT

AC_PROG_CXX
AC_PROG_INSTALL

AC_CHECK_HEADERS([unistd.h])

AC_CONFIG_FILES([Makefile])

AC_OUTPUT


==> anc/r.cxx <==
#include <cmath>
#include <iostream>
#include <iomanip>
#include <vector>
#include <unistd.h>

#include "RefrExpo.h"

using namespace std ;

/**
* @brief Plot a table of differential zenith angles for given K, rho and chi0.
* @param argc Number of command line arguments (=4 or 5)
* @param argv Command line arguments.
*   Usage: r [-C] [-c chi0] [-K K] [-r rho] [ilim]
*   Usage: r [-1]
*   Usage: r [-2]
* @brief Taylor expansion of a exponential model of atmospheric dispersion.
* @since 2020-03-16
* @since 2020-04-29 added 11th order in gamma-coefficients.
* @author R. J. Mathar
*/
int main(int argc, char *argv[])
{
	bool cassini=false ;

	/* defaults for essential command line arguments
	* susceptibility (=n^2-1) at the ground.
	*/
	double chi0 = 4.e-4 ;
	/* scale height in meters. default 9.6 kilometers
	*/
	double K = 9.6e3 ;
	/* distance observatory to earth center in meters.
	* Default is 6378 plus a 2 kilomiter typical sea level.
	*/
	double rho = 6380.e3 ;

	/* register whether a table of gamma_1, gamma_3... should be printed.
	* If false, the standard table of differential azimuth angles is printed
	*/
	bool gam1=false ;

	/* register whether a table of bar gamma_1, bar gamma_3... should be printed.
	* If false, the standard table of differential azimuth angles is printed
	*/
	bool gamb=false ;

	/* option argument: default limiting order i of the tan^i z0 expansion.
	*/
	int ilim=11;

	/* option character
	*/
	int oc ;

	while (  (oc=getopt(argc,argv,"C12c:K:r:i:")) != -1 )
	{
		switch(oc)
		{
		case 'C':
			cassini = true ;
			break;
		case '1':
			gam1 = true ;
			break;
		case '2':
			gamb = true ;
			break;
		case 'K':
			K = atof(optarg) ;
			break;
		case 'c':
			chi0 = atof(optarg) ;
			break;
		case 'r':
			rho = atof(optarg) ;
			break;
		case 'i':
			ilim = atoi(optarg) ;
			break;
		case '?' :
			cerr << "Invalid command line option " << optopt << " ... ignored "<< endl ;
			break ;
		}
	}

	if ( gam1)
	{
		for(double chi0 = 2.e-4 ; chi0 <= 6.e-4 ; chi0 += 2.e-5)
		{
			for(double K=2.0e3 ; K < 10.0e3 ; K += 0.4e3)
			{
				RefrExpo model(chi0,K,rho) ;
				vector<double> g = model.gamm() ;
				/* plot K not in meters but kilometers, factor 1.e3
				*/
				cout << chi0 << " " << K/1000.  ;
				for(int i=0 ; i < g.size() ; i++)
					cout << " " << g[i] ;
				cout << endl ;
			}
			cout << endl ;
		}
		return 0 ;
	}

	if ( gamb)
	{
		for(double chi0 = 2.e-4 ; chi0 <= 6.e-4 ; chi0 += 2.e-5)
		{
			for(double K=2.0e3 ; K < 10.0e3 ; K += 0.4e3)
			{
				RefrExpo model(chi0,K,rho) ;
				vector<double> g = model.gammBar() ;
				/* plot K not in meters but kilometers, factor 1.e3
				*/
				cout << chi0 << " " << K/1000.  ;
				for(int i=0 ; i < g.size() ; i++)
					cout << " " << g[i] ;
				cout << endl ;
			}
			cout << endl ;
		}
		return 0 ;
	}

	
	if ( cassini)
	{
		double n = sqrt(1+chi0) ;
		double q = K/rho ;
		cout << "# Cassini chi0 = " << chi0 << " q= " << q << endl ;
		for( double z0 = 0.0 ; z0 <=70.0 ; z0 +=0.1)
		{
			/* convert from radians to degrees and arcseconds and print simple table
			*/
			cout << z0 << " " << std::setprecision(13) << RefrExpo::RCassini(n,z0*M_PI/180.0,q)*180.*3600.0/M_PI << endl ;
		}
	}
	else
	{
		/* compute the gamm coefficients
		*/
		RefrExpo model(chi0,K,rho) ;
		const vector<double> gamms = model.gamm() ;
	
		cout << "# chi0 = " << chi0 << " K= " << K << " rho = " << rho << " ilim = " << ilim << endl ;
		/* apply the model to zenith angles up to 70 deg, small steps of 0.1 deg.
		*/
		for( double z0 = 0.0 ; z0 <=70.0 ; z0 +=0.1)
		{
			/* tangent of zenith angle... radians in the argument
			*/
			const double tanz0 = tan(z0*M_PI/180.0) ;
			double R = 0 ;

			/* Backwards through the orders in gamms to reduce cancellation ofdigits-effects:
			* Add term gamma_i*tan(z0)^(2i+1) for non-negative i, odd 2i+1.
			*/
			for(int i= gamms.size()-1 ; i >= 0 ; i--)
			{
				if ( 1+2*i <= ilim)
					R += gamms[i]*pow(tanz0,1+2*i) ;
			}
			/* convert from radians to degrees and to arcseconds and print table
			*/
			cout << z0 << " " << std::setprecision(13) << R*180.*3600.0/M_PI << endl ;
		}
	}
	
	return 0 ;
} /* main */


==> anc/raberr.cxx <==
#include <cmath>
#include <iostream>
#include <vector>
#include <unistd.h>

#include "RefrExpo.h"
#include "M1aberr.h"

/**
* @brief steps along pupil azimuth in degrees.
*/
#define RABERR_DELTA_AZ 30

/**
* @brief Number of steps from center of pupil to rim
*/
#define RABERR_NSTEPS_DIAM 10

using namespace std ;

/**
* @brief Plot a table of M1 static aberration due to atmospheric refraction.
* @param argc Number of command line arguments (=4 or 5)
* @param argv Command line arguments.
*   Usage: raberr -z z0 [-c chi0] [-K K] [-r rho] [-i ilim] [-R radius] [-1 mhsteps]
*   Usage: raberr -z z0 [-c chi0] [-K K] [-r rho] [-i ilim] [-R radius] [-d Nsteps]
* @since 2020-04-01
* @author R. J. Mathar
*/
int main(int argc, char *argv[])
{
	/* defaults for essential command line arguments
	* susceptibility (=n^2-1) at the ground.
	*/
	double chi0 = 4.e-4 ;
	/* scale height in meters. default 9.6 kilometers
	*/
	double K = 9.6e3 ;
	/* distance observatory to earth center in meters.
	* Default is 6378 plus a 2 kilometer typical sea level altitude.
	*/
	double rho = 6380.e3 ;

	/* option argument: limiting order of the tanz0 expansion. Up to tan^7 by default.
	*/
	int ilim=7;

	/* option argument: M1 radius. Here extremum of the E-ELT.
	*/
	double M1R = 15;

	/* option argument: true zenith angle in center
	*/
	double truez = -1.0;

	/* if >0, do not print a 2D plot covering mh and mv but only
	* a denser 2D plot for m_x=0 along m_y axis.
	*/
	int scanmv = -1 ;

	/* if >0, print results for variable K and chi0
	* with as many steps/data points as given by disp
	*/
	int disp = -1 ;

	/* option character
	*/
	int oc ;

	while (  (oc=getopt(argc,argv,"c:K:r:i:R:z:1:d:")) != -1 )
	{
		switch(oc)
		{
		case 'K':
			K = atof(optarg) ;
			break;
		case 'c':
			chi0 = atof(optarg) ;
			break;
		case 'r':
			rho = atof(optarg) ;
			break;
		case 'i':
			ilim = atoi(optarg) ;
			break;
		case '1':
			scanmv = atoi(optarg) ;
			break;
		case 'd':
			disp = atoi(optarg) ;
			break;
		case 'R':
			M1R = atof(optarg) ;
			break;
		case 'z':
			truez = atof(optarg)*M_PI/180.0 ;
			break;
		case '?' :
			cerr << "Invalid command line option " << optopt << " ... ignored "<< endl ;
			break ;
		}
	}

	if ( truez < 0.0)
	{
		cerr << "Missing zenith angle" << endl ;
		cerr << "Usage: Raberr -z z0 [-c chi0] [-K K] [-r rho] [-i ilim] [-R radius] [-1 Nystps]" << endl ;
		cerr << "Usage: Raberr -z z0 [-c chi0] [-K K] [-r rho] [-i ilim] [-R radius] [-d Nstps]" << endl ;
		return 1 ;
	}


	if ( scanmv > 0 )
	{
		/* define the input pupil */
		M1aberr pupil(chi0,truez, K, rho) ;

		cout << "# K= " << K << " chi0 = " << chi0 << " z_0 = " << truez  << " rho = " << rho << " scanmv " << scanmv <<endl ;
		double mh=0. ;
		/* print values cut along mh=0 variable mv. scanmv steps.
		*/
		for(double mv= 0. ; mv < M1R ; mv += M1R/scanmv )
		{
			double dL =  pupil.deltaL(mh,mv) ;
			/* print dL in units of microns, not meters, factor 1e6, cos(z0), 
 			* and air mass 1/cos(z0)
			*/
			cout << mv << " " << fabs(dL*1.e6) << " " << 1./cos(truez) << endl ;
		}
	}
	else if ( disp > 0)
	{
		cout << "# z_0 = " << truez  << " rho = " << rho << " mv " << M1R <<endl ;
		/* print  atable of Delta L as a function of the "dispersion" chi0
		* and scale height K for fixed point at the upper pupil rim, fixed zenith angle.
		*/
		double mh=0. ;
		double mv= M1R ;
		/* Double loop over refractive index and scale height at fixed mh, mv
		* The argument of the -d option defined the number of steps along both axes.
		*/
		for(double c = chi0/(10*disp) ; c <= chi0 ; c += chi0/disp)
		{
			for(double k= K/disp ; k <= K ; k += K/disp )
			{
				/* define the input pupil */
				M1aberr pupil(c,truez, k, rho) ;
				double dL =  pupil.deltaL(mh,mv) ;
				/* print dL in units of microns.
				*/
				cout << c << " " << k/1000.0 << " " << dL*1.e6 << endl ;

                        }
                        cout << endl ;
                }
	}
	else
	{
		/* define the input pupil */
		M1aberr pupil(chi0,truez, K, rho) ;

		cout << "# K= " << K << " chi0 = " << chi0 << " z_0 = " << truez  << " rho = " << rho <<endl ;
		/* print values in 10 circular rings around pupil center
		*/
		for(double mr= M1R/RABERR_NSTEPS_DIAM ; mr < M1R+M1R/(2*RABERR_NSTEPS_DIAM) ; mr += M1R/RABERR_NSTEPS_DIAM)
		{
			/* grid along M1 azimuth in 30 degrees steps
			*/
			for(int mrphi = 0.0 ; mrphi < 360.0  ;mrphi += RABERR_DELTA_AZ)
			{
				double mh = mr*cos(mrphi*M_PI/180.0) ;
				double mv = mr*sin(mrphi*M_PI/180.0) ;
				double dL =  pupil.deltaL(mh,mv) ;
				/* print dL in units of microns, not meters, factor 1e6
				*/
				cout << mh << " " << mv << " " << dL*1.e6 << endl ;
			}
			cout << endl ;
		}
	}
	
	return 0 ;
} /* main */

